Towards a Stability Analysis of Inhomogeneous Phases in QCD

The possible occurrence of crystalline or inhomogeneous phases in the QCD phase diagram at large chemical potential has been under investigation for over thirty years. Such phases are present in models of QCD such as the Gross-Neveu model in 1+1 dimensions, Nambu-Jona-Lasinio (NJL) and quark meson models. Yet, no unambiguous confirmation exists from actual QCD. In this work, we propose a new approach for a stability analysis that is based on the two-particle irreducible effective action and compatible with full QCD calculations within the framework of functional methods. As a first test, we reproduce a known NJL model result within this framework. We then discuss the additional difficulties which arise in QCD due to the non-locality of the quark self-energy and suggest a method to overcome them. As a proof of principle and as an illustration of the analysis, we consider the Wigner-Weyl solution of the quark Dyson-Schwinger equation (DSE) within a simple truncation of QCD in the chiral limit and analyse its stability against homogeneous chiral-symmetry breaking fluctuations. For temperatures above and below the tricritical point we find that the boundary of the instability region coincides well with the second-order phase boundary or the left spinodal, respectively, obtained from the direct solutions of the DSEs. Finally, we outline how this method can be generalized to study inhomogeneous fluctuations.

==> anc/Figure2.dat <==
139.27272727272728	139.27272727272725
139.125726584022	139.12769931129475
138.97797448165872	138.9818902711324
138.8287195519791	138.8345190735102
138.6772103813252	138.6848046396984
138.52269555603885	138.53196589096706
138.36442366246192	138.3752217485863
138.20164328693633	138.21379113382628
138.03360301580395	138.0468929679571
137.8595514354067	137.8737461722488
137.67873713208638	137.69356966797156
137.49040869218496	137.5055823763955
137.29381470204436	137.30900321879076
137.08820374800638	137.10305111642742
136.87282441641293	136.88694499057559
136.6469252936059	136.6599037625054
136.4097549659272	136.421146353487
136.1605620197187	136.16989168479046
135.8985950413223	135.90535867768594
135.62310261707984	135.6267662534435
135.33333333333331	135.3333333333333
135.02873794765839	135.0245106749311
134.7095759025663	134.70067638103524
134.3763088118022	134.36244039074955
134.02939828911119	134.01041264317817
133.66930594823836	133.64520307742492
133.2964934029288	133.26742163259385
132.91142226692764	132.8776782477889
132.51455415398	132.47658286211396
132.10635067783093	132.06474541467304
131.6872734522256	131.64277584457008
131.25778409090907	131.2112840909091
130.8183442076265	130.77088009279396
130.36941541612296	130.3221737893287
129.91145933014354	129.8657751196172
129.44493756343337	129.40229402276353
128.97031172973757	128.93234043787155
128.4880434428012	128.45652430404522
127.99859431636945	127.97545556038858
127.50242596418732	127.4897441460055
127.0	127.0
126.49165117079892	126.50679586776859
125.97720675656083	126.01055571987823
125.45636717050891	125.51166633318834
124.92883282586632	125.01051448455851
124.39430413585617	124.50748695084818
123.85248151370162	124.00297050891692
123.30306537262577	123.49735193562418
122.74575612585184	122.9910180078295
122.18025418660287	122.48435550239235
121.60625996810208	121.97775119617224
121.02347388357256	121.47159186602869
120.43159634623748	120.96626428882124
119.83032776932	120.46215524140929
119.2193685660432	119.95965150065244
118.59841914963026	119.45913984341017
117.96717993330434	118.96100704654197
117.3253513302885	118.46563988690733
116.672633753806	117.97342514136581
116.00872761707988	117.48474958677684
115.33333333333333	116.99999999999999
114.64636570247933	116.51947252066115
113.94859707119036	116.04310073945193
113.24101417282876	115.57072760983036
112.52460374075683	115.10219608525445
111.80035250833694	114.63734911918225
111.06924720893142	114.17602966507177
110.33227457590256	113.71808067638102
109.59042134261271	113.26334510656805
108.84467424242423	112.81166590909089
108.09602000869943	112.36288603740756
107.34544537480063	111.91684844497608
106.59393707409018	111.47339608525446
105.84248183993039	111.03237191170074
105.09206640568362	110.59361887777294
104.34367750471219	110.15697993692909
103.59830187037844	109.72229804262724
102.85692623604466	109.28941614832537
102.1205373350732	108.8581772074815
101.39012190082643	108.42842417355371
100.66666666666666	108.0
99.95092768595039	107.57276404958678
99.24273829201101	107.14664132231405
98.54170113817602	106.72157322749023
97.84741887777292	106.29750117442367
97.1594941641293	105.8743665724228
96.47752965057269	105.45211083079602
95.8011279904306	105.03067535885168
95.12989183703054	104.61000156589822
94.46342384370011	104.19003086124403
93.8013266637668	103.77070465419749
93.14320295055816	103.351964354067
92.48865535740171	102.93375137016095
91.83728653762499	102.51600711178773
91.18869914455554	102.09867298825577
90.54249583152088	101.68169040887344
89.89827925184856	101.26500078294912
89.2556520588661	100.84854551979123
88.61421690590103	100.43226602870813
87.9735764462809	100.01610371900826
87.33333333333324	99.60000000000001


==> anc/Figure3.dat <==
400.0	95.74600794628695	96.01910845651139
410.0	105.80344109896417	106.1692441976885
420.0	115.7620200213338	116.22287057192653
430.0	125.52289048308833	126.08347821228641
440.0	134.98719825392018	135.65455775182906
450.0	144.05608910352174	144.83959982361543
460.0	152.63070880158554	153.5420950607065
470.0	160.61220311780394	161.66553409616301
480.0	167.90171782186945	169.11340756304608
490.0	174.4003986834744	175.78920609441656
500.0	180.00939147231134	181.59642032333534
510.0	184.64848959492716	186.45673660449467
520.0	188.31207700528682	190.36462417911176
530.0	191.01318529420982	193.33274801003503
540.0	192.76484605251568	195.3737730601131
550.0	193.58009087102383	196.5003642921943
560.0	193.4719513405538	196.72518666912725
570.0	192.45345905192505	196.0609051537603
580.0	190.5376455959571	194.5201847089421
590.0	187.73754256346933	192.11569029752096
600.0	184.06618154528132	188.86008688234548
610.0	179.544904602058	184.77425980541727
620.0	174.22829567384636	179.9119759253505
630.0	168.17924917053887	174.3352224799126
640.0	161.46065950202794	168.10598670687088
650.0	154.135421078206	161.28625584399268
660.0	146.2664283089656	153.93801712904548
670.0	137.91657560419915	146.12325779979648
680.0	129.14875737379913	137.90396509401324
690.0	120.0258680276579	129.34212624946298
700.0	110.610801975668	120.49972850391306
710.0	100.96969682832064	111.4419267467273
720.0	91.1816629985019	102.24654647365492
730.0	81.32905409969683	92.99458083204173
740.0	71.49422374539022	83.76702296923334
750.0	61.75952554906715	74.64486603257556
760.0	52.20731312421247	65.709103169414
770.0	42.91994008431101	57.04072752709433
780.0	33.97976004284784	48.72073225296238
790.0	25.46912661330776	40.83011049436368
800.0	17.470393409175813	33.449855398644104
810.0	10.06985796104685	26.66496437704834
820.0	3.3695934679556903	20.57645189641747
830.0	-2.524382953952675	15.289336687491803
840.0	-7.506054188533481	10.90863748101144
850.0	-11.469403119641765	7.539373007716664
860.0	-14.30841263113271	5.286561998347638
870.0	-15.917065606861447	4.255223183644557
880.0	-16.189344930683085	4.550375294347642
890.0	-15.019233486452745	6.277037061197103
900.0	-12.30071415802559	9.540227214933108
910.0	-7.935864652004458	14.437001905798935
920.0	-1.8591419659830684	21.032566962050144
930.0	5.986902079696982	29.384165631445182
940.0	15.659715664694343	39.549041161742764
950.0	27.21674696866735	51.58443680070127
960.0	40.715444171274584	65.54759579607935
970.0	56.21325545217469	81.49576139563571
980.0	73.76762899102592	99.48617684712863
990.0	93.43601296748707	119.57608539831698
1000.0	115.2758555612163	141.82273029695898
1010.0	139.37380943419151	166.3125689365633
1020.0	165.93334517766738	193.24891529363822
1030.0	195.18713786521712	222.86429749044132
1040.0	227.36786257041496	255.39124364923106
1050.0	262.708194366834	291.06228189226493
1060.0	301.44080832804815	330.1099403418011
1070.0	343.7983795276315	372.7667471200982
1080.0	390.0135830391569	419.26523034941323
1090.0	440.31909393619895	469.83791815200505
1100.0	494.94758729233035	524.7173386501308
1110.0	554.017031376652	584.0216109320429
1120.0	617.1865672403709	647.4112179499681
1130.0	684.0006291302216	714.4322336221283
1140.0	754.0036512929355	784.6307318667418
1150.0	826.7400679752477	857.5527866020311
1160.0	901.7543134238916	932.7444717462164
1170.0	978.5908218856009	1009.7518612175186
1180.0	1056.7940276071108	1088.12102893416
1190.0	1135.9083648351516	1167.3980488143586
1200.0	1215.4782678164593	1247.1289947763362

